Topological States of Matter in Frustrated Quantum Magnetism

Frustrated quantum magnets may exhibit fascinating collective phenomena. The main goal of this dissertation is to provide conclusive evidence for the emergence of novel phases of matter like quantum spin liquids in local quantum spin models. We develop novel algorithms for large-scale Exact Diagonalization computations. Sublattice coding methods for efficient use of lattice symmetries in the procedure of diagonalizing the Hamiltonian matrix are proposed and suggest a randomized distributed memory parallelization strategy. Benchmarks of computations on various supercomputers with system size up to 50 spin-1/2 particles have been performed. Results concerning the emergence of a chiral spin liquid in a frustrated kagome Heisenberg antiferromagnet are presented. The stability and extent of this phase are discussed. In an extended Heisenberg model on the triangular lattice, we establish another chiral spin liquid phase. We discuss the special case of the Heisenberg $J_1$-$J_2$ model and present a scenario where the critical point of phase transition from the 120-degree N\'eel to a putative $\mathbf{Z}_2$ spin liquid is described by a Dirac spin liquid. A generalization of the SU(2) Heisenberg model with SU(N) degrees of freedom on the triangular lattice with an additional ring-exchange term is discussed. We present our contribution to the project and the final results that suggest a series of chiral spin liquid phases in an extended parameter range. Finally, we present preliminary data from a Quantum Monte Carlo study of an SU(N) version of the J-Q model on a square lattice for N=2,...,10, and multi-column representations. We establish the phase boundary between the N\'eel ordered phase and the disordered phases. The disordered phase in the four-column representation is expected to be a two-dimensional analog of the Haldane phase for the spin-1 Heisenberg chain.

==> chapters/introduction/pics/plot_lattice.py <==
#!/usr/bin/env python
import matplotlib.pyplot as plt
import quantipy.lattice as latt
import quantipy.models.genericmodel as gm

# Script to create model files for different lattices
lattice = latt.Triangular(simulation_torus_matrix=[[4, 0], [0,4]])
# lattice = latt.Kagome(simulation_torus_matrix=[[2,0], [0,2]])
# lattice = latt.Pyrochlore(simulation_torus_matrix=[[2, 0, 0],[0,2,0],[0,0,2]])

# Plot lattice
lattice.plot(wigner_seitz=False)
plt.show()



==> chapters/largescaleed/pics/benchmarks/plot_lattice.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
import quantipy.lattice as latt

# lattice = latt.Triangular(simulation_torus_matrix=
#                           np.array([[4,4], [4,-8]]))
# lattice = latt.Square(simulation_torus_matrix=
#                           np.array([[8,0], [0,6]]))
# lattice = latt.Kagome(simulation_torus_matrix=
#                       np.array([[4,0], [0,4]]))

lattice = latt.Square(simulation_torus_matrix=
                          np.array([[5,-5], [5,5]]))

lattice.plot(wigner_seitz=True)
plt.show()


==> chapters/sun-csl-paper/pics/plot_bandstructure.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import quantipy.lattice
import quantipy.models


################
# SU(2)
a1 = np.array([1., 0.])
a2 = np.array([.5, np.sqrt(3)/2])

unit_cell = np.array([2*a1, a2])
basis_coordinates = np.array([[0., 0.], a1])

lat = quantipy.lattice.Lattice(unitcell=unit_cell,
                               basiscoordinates=basis_coordinates)
model = quantipy.models.TightBinding(lat)

# pi/2 model
model.set_hopping(np.exp(0j  *np.pi/2.), 0, 1)                     #a
model.set_hopping(np.exp(0j  *np.pi/2.), 1, 0, cell_shift_2=[0,1]) #b
model.set_hopping(np.exp(1j  *np.pi/2.), 0, 0, cell_shift_1=[0,1]) #c
model.set_hopping(np.exp(0j  *np.pi/2.), 1, 0, cell_shift_2=[1,0]) #d
model.set_hopping(np.exp(2j  *np.pi/2.), 0, 1, cell_shift_1=[1,0], cell_shift_2=[0,1]) #e
model.set_hopping(np.exp(3j  *np.pi/2.), 1, 1, cell_shift_1=[0,1]) #f



# ################
# # SU(3)
# a1 = np.array([1., 0.])
# a2 = np.array([.5, np.sqrt(3)/2])

# unit_cell = np.array([3*a1, a2 - 2*a1])
# basis_coordinates = np.array([[0., 0.], a1, 2*a1])

# # Create a default square lattice with two site u.c.
# lat = quantipy.lattice.Lattice(unitcell=unit_cell,
#                                basiscoordinates=basis_coordinates)
# model = quantipy.models.TightBinding(lat)
# model.set_hopping(np.exp(0j  *np.pi/3.), 0, 1)                     #a
# model.set_hopping(np.exp(0j  *np.pi/3.), 1, 2)                     #b
# model.set_hopping(np.exp(0j  *np.pi/3.), 2, 0, cell_shift_2=[1,0]) #c
# model.set_hopping(np.exp(0j  *np.pi/3.), 0, 1, cell_shift_2=[0,1]) #d
# model.set_hopping(np.exp(2j  *np.pi/3.), 1, 2, cell_shift_2=[0,1]) #e
# model.set_hopping(np.exp(4j  *np.pi/3.), 2, 0, cell_shift_2=[1,1]) #f
# model.set_hopping(np.exp(5j  *np.pi/3.), 2, 0, cell_shift_1=[0,1]) #g
# model.set_hopping(np.exp(3j  *np.pi/3.), 0, 1, cell_shift_1=[1,1]) #h
# model.set_hopping(np.exp(1j  *np.pi/3.), 1, 2, cell_shift_1=[1,1]) #i


# ################
# # SU(4)
# a1 = np.array([1., 0.])
# a2 = np.array([.5, np.sqrt(3)/2])

# unit_cell = np.array([2*a1,2*a2])
# basis_coordinates = np.array([[0., 0.], a1, a2, a1+a2])

# # Create a default square lattice with two site u.c.
# lat = quantipy.lattice.Lattice(unitcell=unit_cell,
#                                basiscoordinates=basis_coordinates)
# model = quantipy.models.TightBinding(lat)

# # pi/4 model
# phi_a = np.exp(1j * 0 * np.pi/4)
# phi_b = np.exp(1j * 0 * np.pi/4)
# phi_c = np.exp(1j * 1 * np.pi/4)
# phi_d = np.exp(1j * 0 * np.pi/4)
# phi_e = np.exp(1j * 0 * np.pi/4)
# phi_f = np.exp(1j * 1 * np.pi/4)
# phi_g = np.exp(1j * 6 * np.pi/4)
# phi_h = np.exp(1j * 0 * np.pi/4)
# phi_i = np.exp(1j * 3 * np.pi/4)
# phi_j = np.exp(1j * 6 * np.pi/4)
# phi_k = np.exp(1j * 4 * np.pi/4)
# phi_l = np.exp(1j * 7 * np.pi/4)



# model.set_hopping(phi_a, 0, 1)                     #a
# model.set_hopping(phi_b, 1, 2)                     #b
# model.set_hopping(phi_c, 2, 0)                     #c
# model.set_hopping(phi_d, 1, 0, cell_shift_2=[1,0]) #d
# model.set_hopping(phi_e, 0, 3, cell_shift_1=[1,0]) #e
# model.set_hopping(phi_f, 3, 1)                     #f
# model.set_hopping(phi_g, 2, 3)                     #g
# model.set_hopping(phi_h, 3, 0, cell_shift_2=[0,1]) #h
# model.set_hopping(phi_i, 0, 2, cell_shift_1=[0,1]) #i
# model.set_hopping(phi_j, 3, 2, cell_shift_2=[1,0]) #j
# model.set_hopping(phi_k, 2, 1, cell_shift_1=[1,0], cell_shift_2=[0,1]) #k
# model.set_hopping(phi_l, 1, 3, cell_shift_1=[0,1]) #l

# Create a mesh in reciprocal space with 
n_discretizing_points = 20
k_mesh = lat.get_brillouin_zone_mesh(n_discretizing_points)
print k_mesh

# Calculate bandstructure  
(bands, evecs) = model.get_bands(k_mesh, get_eigenvectors=True)
cns = quantipy.models.calc_chern_numbers(k_mesh,evecs)
print "Chern numbers: ", cns

k_mesh = np.array(k_mesh)
bands = np.array(bands)

# Plot the band structure
fig = plt.figure()
ax = fig.gca(projection='3d')

for i in range(2):
    ax.plot_trisurf(k_mesh[:,0],k_mesh[:,1],bands[:,i])

ax.set_zlim([-5.,5.])
ax.set_aspect('equal')
ax.get_xaxis().set_visible(False)
ax.get_yaxis().set_visible(False)
# ax.get_zaxis().set_visible(False)
ax.set_xlabel(r'$k_x$')
ax.set_ylabel(r'$k_y$')
ax.set_zlabel(r'Energy')
ax.view_init(elev=17., azim=-40)
plt.show()


==> chapters/sun-csl-paper/pics/tightbinding.models.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import quantipy.lattice
import quantipy.models


# l = quantipy.lattice.Triangular(simulation_torus_matrix=np.array([[2,2],[2,-4]]))
# l.plot()
# plt.axis('equal')
# plt.show()

##################
# Spinliquid part
##################
a1 = np.array([1., 0.])
a2 = np.array([.5, np.sqrt(3)/2])

unit_cell = np.array([3*a1, a2 - 2*a1])
basis_coordinates = np.array([[0., 0.], a1, 2*a1])


# 12 sites
simulation_torus=np.array([2*a1 + 2*a2, 2*a1 - 4*a2])


# 21 sites
# simulation_torus=np.array([1*a1 + 4*a2, 5*a1 - 1*a2])

l = quantipy.lattice.Lattice(unitcell=unit_cell, basiscoordinates=basis_coordinates, 
                             simulation_torus=simulation_torus)
model = quantipy.models.TightBinding(l)
# l.plot_brillouinzone(plot_reciprocal_lattice=True)
# plt.xlim([-3,3])
# plt.ylim([-3,3])
# plt.show()

print l.coordinates


l_normalunitcell = quantipy.lattice.Triangular(simulation_torus_matrix=[[2,2],[2,-4]])
# print l.k_space
# l.plot_brillouinzone()
# plt.show()
# print l_normalunitcell.k_space

# pi/3 model
model.set_hopping(np.exp(0j  *np.pi/3.), 0, 1)                     #a
model.set_hopping(np.exp(0j  *np.pi/3.), 1, 2)                     #b
model.set_hopping(np.exp(0j  *np.pi/3.), 2, 0, cell_shift_2=[1,0]) #c
model.set_hopping(np.exp(0j  *np.pi/3.), 0, 1, cell_shift_2=[0,1]) #d
model.set_hopping(np.exp(2j  *np.pi/3.), 1, 2, cell_shift_2=[0,1]) #e
model.set_hopping(np.exp(4j  *np.pi/3.), 2, 0, cell_shift_2=[1,1]) #f
model.set_hopping(np.exp(5j  *np.pi/3.), 2, 0, cell_shift_1=[0,1]) #g
model.set_hopping(np.exp(3j  *np.pi/3.), 0, 1, cell_shift_1=[1,1]) #h
model.set_hopping(np.exp(1j  *np.pi/3.), 1, 2, cell_shift_1=[1,1]) #i


# 2pi/3 model
# model.set_hopping(np.exp(1j*np.pi/3.), 0, 0, cell_shift_2=[0,1])
# model.set_hopping(-1., 1, 1, cell_shift_2=[0,1])
# model.set_hopping(np.exp(-1j*np.pi/3.), 2, 2, cell_shift_2=[0,1])
# model.set_hopping(1., 0, 1, cell_shift_2=[0,1])
# model.set_hopping(1., 1, 2, cell_shift_2=[0,1])
# model.set_hopping(1., 2, 0, cell_shift_1 = [-1,0], cell_shift_2=[0,1])
# model.set_hopping(np.exp(1j*np.pi/3.), 0, 1)
# model.set_hopping(np.exp(-1j*np.pi/3.), 1, 2)
# model.set_hopping(-1., 2, 0, cell_shift_2=[1,0])

# Create a mesh in reciprocal space with 
n_discretizing_points = 20


# print l.a1_rec, l.a2_rec
# print l.brillouin_zone_edges

basis = l.brillouin_zone_edges[3,:]
v1 = l.brillouin_zone_edges[2,:] - basis
v2 = l.brillouin_zone_edges[0,:] - basis

# k_mesh = []

# for i in np.linspace(0,1,20):
#     for j in np.linspace(0,1,20):
#         k_mesh.append(basis + i*v1 + j*v2)

# k_mesh = np.array(k_mesh)

k_mesh = l.get_brillouin_zone_mesh(n_discretizing_points)

l.plot_brillouinzone()
plt.scatter(k_mesh[:,0]/np.pi,k_mesh[:,1]/np.pi)
plt.show()



# Calculate bandstructure  
(bands, evecs) = model.get_bands(k_mesh, get_eigenvectors = True)

k_mesh = np.array(k_mesh)
bands = np.array(bands)

k_mesh = np.array(k_mesh)

# quantipy.models.plot_berry_curvature(k_mesh, evecs, 2) 


#Plot the band structure
fig = plt.figure()
ax = fig.gca(projection='3d')

for i in range(l._n_basiscoordinates):
    ax.plot_trisurf(k_mesh[:,0],k_mesh[:,1],bands[:,i])


ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_zlabel('Z')
ax.set_title(r"Band structure $\pi/3$ model")
plt.axis('equal')
plt.show()

# Calculate Chern numbers 
cns = quantipy.models.calc_chern_numbers(k_mesh,evecs) 
print "Chern numbers: ", cns

# get sublattices
sl_indices = []
for idx, coord in enumerate(l_normalunitcell.coordinates):
    c = np.linalg.solve(unit_cell.T, coord)
    print coord , c % 1.
    if np.abs((c % 1.)[0]) < 0.00000001:
        sl_indices.append(0)
    elif np.abs((c % 1.)[0] - 1./3.) < 0.00000001:
        sl_indices.append(1)
    elif np.abs((c % 1.)[0] - 2./3.) < 0.00000001:
        sl_indices.append(2)
    else:
        print "shit"
print sl_indices

###############################
# Create Onebody wavefunctions
###############################

print l.k_space/np.pi
# print l_normalunitcell.coordinates

# 12 site
k1 = l.k_space[0,:]
k2 = l.k_space[1,:]

print k1, k2

for k1_shift_idx in range(3):
    for k2_shift_idx in range(3):
        k_phi_shift = k1_shift_idx/2.*k1 + k2_shift_idx/2.*k2
        wavefunctions = []
        wavefunctions_lowestband = []

        print k_phi_shift

        for band_index in range(l._n_basiscoordinates):
            wavefunctions_for_this_band = []
            for k_index in range(l._n_bravaiscoordinates):
                k = l.k_space[k_index,:] + k_phi_shift

                wavefunction = np.zeros(l.n_sites,dtype=complex)
                for x_idx, x in enumerate(l_normalunitcell.coordinates):
                    # print x 
                    wavefunction[x_idx] = model.eval_onebody_wavefunction(band_index, k, x, sl_indices[x_idx])

                # print wavefunction
                wavefunctions_for_this_band.append(wavefunction)
                if band_index == 0:
                    wavefunctions_lowestband.append(wavefunction)
            wavefunctions.append(wavefunctions_for_this_band)


        # l.plot_brillouinzone()
        # plt.show()
        # print wavefunctions_lowestband


        # Test for orthonormality
        for band_index1 in range(l._n_basiscoordinates):
            for k_index1 in range(l._n_bravaiscoordinates):
                # print band_index1, k_index1
                for band_index2 in range(l._n_basiscoordinates):
                    for k_index2 in range(l._n_bravaiscoordinates):

                        if band_index1 == band_index2 and k_index1 == k_index2:
                            # print band_index1, k_index1, band_index2, k_index2 , np.abs(np.vdot(wavefunctions[band_index1][k_index1], wavefunctions[band_index2][k_index2]))
                            assert(np.abs(np.vdot(wavefunctions[band_index1][k_index1],
                                                  wavefunctions[band_index2][k_index2])-1) < 0.0001 )
                           # pass
                        else:
                            # print band_index1, k_index1, band_index2, k_index2, \
                            #     np.abs(np.vdot(wavefunctions[band_index1][k_index1], \
                            #                    wavefunctions[band_index2][k_index2]))
                            # print l.k_space[k_index1,:], l.k_space[k_index2,:], l.a1_rec, l.a2_rec
                            assert(np.abs(np.vdot(wavefunctions[band_index1][k_index1],
                                                  wavefunctions[band_index2][k_index2])) < 0.0001 )


        print "One body wavefunctions passed orthonormality test"

        # print wavefunctions_lowestband

        # Write the lowest band wavefunctions to file
        wffile = open('triangle.{0}.gpwf.su3.chiral.onebodies.shift.{1}.{2}'.format(l.n_sites,
                                                                                    k1_shift_idx,
                                                                                    k2_shift_idx), 'w')

        wffile.write("[type]=GPWF\n")
        wffile.write("[sites]={0} \n".format(l.n_sites))
        for wf in wavefunctions_lowestband:
            for  coeff in wf:
                wffile.write("{0:.20e} {1:.20e}\n".format(float(np.real(coeff)),float(np.imag(coeff))))
        wffile.close()




==> chapters/sun-csl-paper/pics/tightbinding.models.su4.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import quantipy.lattice
import quantipy.models



# l = quantipy.lattice.Triangular(simulation_torus_matrix=np.array([[2,2],[2,-4]]))
# l.plot()
# plt.axis('equal')
# plt.show()

##################
# Spinliquid part
##################
a1 = np.array([1., 0.])
a2 = np.array([.5, np.sqrt(3)/2])

unit_cell = np.array([2*a1,2*a2])
basis_coordinates = np.array([[0., 0.], a1, a2, a1+a2])


# 12 sites
# simulation_torus=np.array([2*a1 + 2*a2, 2*a1 - 4*a2])

# 16 sites
simulation_torus=np.array([4*a1 , 4*a2])

l = quantipy.lattice.Lattice(unitcell=unit_cell, basiscoordinates=basis_coordinates, 
                             simulation_torus=simulation_torus)
model = quantipy.models.TightBinding(l)
# l.plot_brillouinzone(plot_reciprocal_lattice=True)
# plt.xlim([-3,3])
# plt.ylim([-3,3])
# plt.show()

# print l.basiscoordinates

l_normalunitcell = quantipy.lattice.Triangular(simulation_torus_matrix=[[4,0],[0,4]])

l_normalunitcell.plot()
plt.axis("equal")
plt.show()
# print l_normalunitcell.k_space

# pi/4 model
phi_a = np.exp(1j * 0 * np.pi/4)
phi_b = np.exp(1j * 0 * np.pi/4)
phi_c = np.exp(1j * 1 * np.pi/4)
phi_d = np.exp(1j * 0 * np.pi/4)
phi_e = np.exp(1j * 0 * np.pi/4)
phi_f = np.exp(1j * 1 * np.pi/4)
phi_g = np.exp(1j * 6 * np.pi/4)
phi_h = np.exp(1j * 0 * np.pi/4)
phi_i = np.exp(1j * 3 * np.pi/4)
phi_j = np.exp(1j * 6 * np.pi/4)
phi_k = np.exp(1j * 4 * np.pi/4)
phi_l = np.exp(1j * 7 * np.pi/4)



model.set_hopping(phi_a, 0, 1)                     #a
model.set_hopping(phi_b, 1, 2)                     #b
model.set_hopping(phi_c, 2, 0)                     #c
model.set_hopping(phi_d, 1, 0, cell_shift_2=[1,0]) #d
model.set_hopping(phi_e, 0, 3, cell_shift_1=[1,0]) #e
model.set_hopping(phi_f, 3, 1)                     #f
model.set_hopping(phi_g, 2, 3)                     #g
model.set_hopping(phi_h, 3, 0, cell_shift_2=[0,1]) #h
model.set_hopping(phi_i, 0, 2, cell_shift_1=[0,1]) #i
model.set_hopping(phi_j, 3, 2, cell_shift_2=[1,0]) #j
model.set_hopping(phi_k, 2, 1, cell_shift_1=[1,0], cell_shift_2=[0,1]) #k
model.set_hopping(phi_l, 1, 3, cell_shift_1=[0,1]) #l


# Create a mesh in reciprocal space with 
n_discretizing_points = 20


# print l.a1_rec, l.a2_rec
# print l.brillouin_zone_edges

basis = l.brillouin_zone_edges[3,:]
v1 = l.brillouin_zone_edges[2,:] - basis
v2 = l.brillouin_zone_edges[0,:] - basis

# k_mesh = []

# for i in np.linspace(0,1,20):
#     for j in np.linspace(0,1,20):
#         k_mesh.append(basis + i*v1 + j*v2)

# k_mesh = np.array(k_mesh)

k_mesh = l.get_brillouin_zone_mesh(n_discretizing_points)

# l.plot_brillouinzone()
# plt.scatter(k_mesh[:,0]/np.pi,k_mesh[:,1]/np.pi)
# plt.show()



# Calculate bandstructure  
(bands, evecs) = model.get_bands(k_mesh, get_eigenvectors = True)

# k_mesh = np.array(k_mesh)
bands = np.array(bands)

# k_mesh = np.array(k_mesh)

# quantipy.models.plot_berry_curvature(k_mesh, evecs, 0) 


#Plot the band structure
fig = plt.figure()
ax = fig.gca(projection='3d')

# print len(k_mesh[:,0]), len(k_mesh[:,1]), len(bands[:,0])

for i in range(l._n_basiscoordinates):
    ax.plot_trisurf(k_mesh[:,0],k_mesh[:,1],bands[:,i])


ax.set_xlabel('X')
ax.set_ylabel('Y')
ax.set_zlabel('Z')
ax.set_title(r"Band structure $\pi/4$ model")
plt.axis('equal')

# Calculate Chern numbers 
cns = quantipy.models.calc_chern_numbers(k_mesh,evecs) 
print "Chern numbers: ", cns

plt.show()


# get sublattices
sl_indices = []
for idx, coord in enumerate(l_normalunitcell.coordinates):
    c = np.linalg.solve(unit_cell.T, coord)
    # print coord , np.around(c*2)/2. % 1.
    if np.all(np.abs((np.around(c*2)/2. % 1.) - np.array([0., 0.])) < 0.00000001):
        sl_indices.append(0)
    elif np.all(np.abs((np.around(c*2)/2. % 1.) - np.array([0.5, 0.])) < 0.00000001):
        sl_indices.append(1)
    elif np.all(np.abs((np.around(c*2)/2. % 1.) - np.array([0., 0.5])) < 0.00000001):
        sl_indices.append(2)
    elif np.all(np.abs((np.around(c*2)/2. % 1.) - np.array([0.5, 0.5])) < 0.00000001):
        sl_indices.append(3)
    else:
        print "shit"

print sl_indices
print l_normalunitcell.coordinates

###############################
# Create Onebody wavefunctions
###############################

# print l.k_space/np.pi
# print l_normalunitcell.coordinates

l.plot_brillouinzone()
plt.show()
# 12 site
k1 = l.k_space[0,:]
k2 = l.k_space[1,:]

# print k1, k2
num_shifts = 3

for k1_shift_idx in range(num_shifts):
    for k2_shift_idx in range(num_shifts):
        k_phi_shift = float(k1_shift_idx)/float(num_shifts)*k1 + float(k2_shift_idx)/float(num_shifts)*k2
        wavefunctions = []
        wavefunctions_lowestband = []

        print k_phi_shift

        for band_index in range(l._n_basiscoordinates):
            wavefunctions_for_this_band = []
            for k_index in range(l._n_bravaiscoordinates):
                k = l.k_space[k_index,:] + k_phi_shift

                wavefunction = np.zeros(l.n_sites,dtype=complex)
                for x_idx, x in enumerate(l_normalunitcell.coordinates):
                    # print x 
                    wavefunction[x_idx] = model.eval_onebody_wavefunction(band_index, k, x, sl_indices[x_idx])

                # print wavefunction
                wavefunctions_for_this_band.append(wavefunction)
                if band_index == 0:
                    wavefunctions_lowestband.append(wavefunction)
            wavefunctions.append(wavefunctions_for_this_band)


        # l.plot_brillouinzone()
        # plt.show()
        # print wavefunctions_lowestband


        # Test for orthonormality
        for band_index1 in range(l._n_basiscoordinates):
            for k_index1 in range(l._n_bravaiscoordinates):
                # print band_index1, k_index1
                for band_index2 in range(l._n_basiscoordinates):
                    for k_index2 in range(l._n_bravaiscoordinates):

                        if band_index1 == band_index2 and k_index1 == k_index2:
                            # print band_index1, k_index1, band_index2, k_index2 , np.abs(np.vdot(wavefunctions[band_index1][k_index1], wavefunctions[band_index2][k_index2]))
                            assert(np.abs(np.vdot(wavefunctions[band_index1][k_index1],
                                                  wavefunctions[band_index2][k_index2])-1) < 0.0001 )
                           # pass
                        else:
                            # print band_index1, k_index1, band_index2, k_index2, \
                            #     np.abs(np.vdot(wavefunctions[band_index1][k_index1], \
                            #                    wavefunctions[band_index2][k_index2]))
                            # print l.k_space[k_index1,:], l.k_space[k_index2,:], l.a1_rec, l.a2_rec
                            assert(np.abs(np.vdot(wavefunctions[band_index1][k_index1],
                                                  wavefunctions[band_index2][k_index2])) < 0.0001 )


        print "One body wavefunctions passed orthonormality test"

        # print wavefunctions_lowestband

        # Write the lowest band wavefunctions to file
        wffile = open('triangle.{0}.gpwf.su4.chiral.onebodies.shift.{1}.{2}'.format(l.n_sites,
                                                                                    k1_shift_idx,
                                                                                    k2_shift_idx), 'w')

        wffile.write("[type]=GPWF\n")
        wffile.write("[sites]={0} \n".format(l.n_sites))
        for wf in wavefunctions_lowestband:
            for  coeff in wf:
                wffile.write("{0:.20e} {1:.20e}\n".format(float(np.real(coeff)),float(np.imag(coeff))))
        wffile.close()


